Routing for Intermittently-Powered Sensing Systems

Recently, intermittent computing (IC) has received tremendous attention due to its high potential in perpetual sensing for Internet-of-Things (IoT). By harvesting ambient energy, battery-free devices can perform sensing intermittently without maintenance, thus significantly improving IoT sustainability. To build a practical intermittently-powered sensing system, efficient routing across battery-free devices for data delivery is essential. However, the intermittency of these devices brings new challenges, rendering existing routing protocols inapplicable. In this paper, we propose RICS, the first-of-its-kind routing scheme tailored for intermittently-powered sensing systems. RICS features two major designs, with the goal of achieving low-latency data delivery on a network built with battery-free devices. First, RICS incorporates a fast topology construction protocol for each IC node to establish a path towards the sink node with the least hop count. Second, RICS employs a low-latency message forwarding protocol, which incorporates an efficient synchronization mechanism and a novel technique called pendulum-sync to avoid the time-consuming repeated node synchronization. Our evaluation based on an implementation in OMNeT++ and comprehensive experiments with varying system settings show that RICS can achieve orders of magnitude latency reduction in data delivery compared with the baselines.

==> figures/code/plot_impact_energy.py <==
from itertools import count
from operator import index
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import csv
from math import nan, isnan
#import seaborn as sns


S50A5101 = []
S50A5103 = []
S50A120101 = [] 
S50A120103 = []
S50A500101 = []
S50A500103 = []

S100A5101 = [] 
S100A5103 = [] 
S100A120101 = []
S100A120103 = []
S100A500101 = [] 
S100A500103 = []

R50A5101 = []
R50A5103 = []
R50A120101 = [] 
R50A120103 = []
R50A500101 = []
R50A500103 = []

R100A5101 = [] 
R100A5103 = []
R100A120101 = []
R100A120103 = []
R100A500101 = [] 
R100A500103 = [] 

dataSets1 = [   S50A5101, S50A5103,
                S50A120101, S50A120103,
                S50A500101, S50A500103]
dataSets2 = [
                S100A5101, S100A5103,
                S100A120101, S100A120103,
                S100A500101, S100A500103]
dataSets3 = [
                R50A5101, R50A5103,
                R50A120101, R50A120103,
                R50A500101, R50A500103]
dataSets4 = [
                R100A5101, R100A5103,
                R100A120101, R100A120103,
                R100A500101, R100A500103]

dataSetsName1 = ["S50A5101", "S50A5103",
                "S50A120101", "S50A120103",
                "S50A500101", "S50A500103"]
dataSetsName2 = ["S100A5101", "S100A5103",
                "S100A120101", "S100A120103",
                "S100A500101", "S100A500103"]
dataSetsName3 = ["R50A5101", "R50A5103",
                "R50A120101", "R50A120103",
                "R50A500101", "R50A500103"]
dataSetsName4 = ["R100A5101", "R100A5103",
                "R100A120101", "R100A120103",
                "R100A500101", "R100A500103"]

scenarioSet  = ["4550Dir", "45100Dir", "50Dir", "100Dir"]
setNames = [dataSets1, dataSets2, dataSets3, dataSets4]
dataSetNames = [dataSetsName1, dataSetsName2, dataSetsName3, dataSetsName4]
scenarioLen = 1

for sc, se, ds in zip(scenarioSet, setNames, dataSetNames):
    df = pd.read_csv(sc + ".csv")
    for countNum in range(6):
        temp = df[ds[countNum]].dropna()
        temp.to_csv('temp.csv', index=False)
        temp=pd.read_csv("temp.csv", usecols=[ds[countNum]])
        temp.to_csv('temp.csv', index=False, header=False)
        csv_file = open('temp.csv')
        csv_reader = csv.reader(csv_file)
        temp= pd.DataFrame([csv_reader], index=None)
        tempCount = 0
        for i, j in temp.iterrows():
            for var in j:
                if (len(var[0])):
                    se[countNum].append(var[0])



fSize = 20
mSize = 12
fig, ax = plt.subplots(figsize=(5, 4),  layout="constrained")
plt.rcParams['font.size'] = str(fSize)
plt.rcParams['font.family'] = 'Arial'
markerSet=["X", "v", "o"]
lineSet=["-", "--", "-."]
dataSetsName = ["t = 5", "t = 120", "t = 500"]
nCount = 0
rowSeq = 0

dataSets1[0] = [eval(i) for i in dataSets1[0]]
dataSets1[2] = [eval(i) for i in dataSets1[2]]
dataSets1[4] = [eval(i) for i in dataSets1[4]]
size1 = len(dataSets1[0])
size2 = len(dataSets1[2])
size3 = len(dataSets1[4])
print(size3)
sizeSet1, y1 = np.histogram(dataSets1[0], bins=size1)
pdf1 = sizeSet1/sum(sizeSet1)
cdf1 = np.cumsum(pdf1)

sizeSet2, y2 = np.histogram(dataSets1[2], bins=size2)
pdf2 = sizeSet2/sum(sizeSet2)
cdf2 = np.cumsum(pdf2)

sizeSet3, y3 = np.histogram(dataSets1[4], bins=size3)
pdf3 = sizeSet3/sum(sizeSet3)
cdf3 = np.cumsum(pdf3)

extraMarker1 = 0
if ((size1%3) != 0):
    extraMarker1 = 1
extraMarker2 = 0
if ((size2%3) != 0):
    extraMarker2 = 1
extraMarker3 = 0
if ((size3%3) != 0):
    extraMarker3 = 1
size1 = int(size1 / 3) + extraMarker1
size2 = int(size2 / 3) + extraMarker2
size3 = int(size3 / 3) + extraMarker3

ax.plot(np.sort(y1[1:]),cdf1, marker = markerSet[0], ls= lineSet[0],
label=dataSetsName[0],  markevery=size1, linewidth=2, markersize=mSize)
ax.plot(np.sort(y2[1:]),cdf2, marker = markerSet[1], ls= lineSet[1], label=dataSetsName[1],markevery=size2, linewidth=2, markersize=mSize)
ax.plot(np.sort(y3[1:]),cdf3, marker = markerSet[2], ls= lineSet[2], label=dataSetsName[2],markevery=size3, linewidth=2, markersize=mSize)


ax.legend(loc=0, fontsize="medium")
ax.yaxis.set_tick_params(labelsize=fSize)
ax.xaxis.set_tick_params(labelsize=fSize)
ax.set_ylim(ymin=0)
ax.set_ylabel("CDF",fontsize = fSize)
ax.set_xlabel("Latency [slots]", fontsize= fSize, loc='center')
ax.ticklabel_format(axis="x", style="sci", scilimits=(0,0))
## ax.set_title("Charging slots factor", fontsize=fSize)
ax.xaxis.get_offset_text().set_fontsize(fSize)

plt.savefig("../cdf_impact_" + "energy" +".pdf", format="pdf", bbox_inches="tight")
plt.show()




==> figures/code/plot_impact_load.py <==
from itertools import count
from operator import index
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import csv
from math import nan, isnan
#import seaborn as sns


S50A5101 = []
S50A5102 = []
S50A5103 = []
S50A120101 = [] 
S50A120103 = []
S50A500101 = []
S50A500103 = []

S100A5101 = [] 
S100A5103 = [] 
S100A120101 = []
S100A120103 = []
S100A500101 = [] 
S100A500103 = []

R50A5101 = []
R50A5103 = []
R50A120101 = [] 
R50A120103 = []
R50A500101 = []
R50A500103 = []

R100A5101 = [] 
R100A5103 = []
R100A120101 = []
R100A120103 = []
R100A500101 = [] 
R100A500103 = [] 

dataSets1 = [ S50A5101, S50A5102, S50A5103]
                # S50A120101, S50A120103,
                # S50A500101, S50A500103]
# dataSets2 = [
#                 S100A5101, S100A5103,
#                 S100A120101, S100A120103,
#                 S100A500101, S100A500103]
# dataSets3 = [
#                 R50A5101, R50A5103,
#                 R50A120101, R50A120103,
#                 R50A500101, R50A500103]
# dataSets4 = [
#                 R100A5101, R100A5103,
#                 R100A120101, R100A120103,
#                 R100A500101, R100A500103]

dataSetsName1 = ["S50A5101","S50A5102", "S50A5103"]
                # "S50A120101", "S50A120103",
                # "S50A500101", "S50A500103"]
# dataSetsName2 = ["S100A5101", "S100A5103",
#                 "S100A120101", "S100A120103",
#                 "S100A500101", "S100A500103"]
# dataSetsName3 = ["R50A5101", "R50A5103",
#                 "R50A120101", "R50A120103",
#                 "R50A500101", "R50A500103"]
# dataSetsName4 = ["R100A5101", "R100A5103",
#                 "R100A120101", "R100A120103",
#                 "R100A500101", "R100A500103"]

scenarioSet  = ["RICS-packets"]#, "45100Dir", "50Dir", "100Dir"]
setNames = [dataSets1] #, dataSets2, dataSets3, dataSets4]
dataSetNames = [dataSetsName1]#, dataSetsName2, dataSetsName3, dataSetsName4]
scenarioLen = 1

for sc, se, ds in zip(scenarioSet, setNames, dataSetNames):
    df = pd.read_csv(sc + ".csv")
    for countNum in range(3):
        temp = df[ds[countNum]].dropna()
        temp.to_csv('temp.csv', index=False)
        temp=pd.read_csv("temp.csv", usecols=[ds[countNum]])
        temp.to_csv('temp.csv', index=False, header=False)
        csv_file = open('temp.csv')
        csv_reader = csv.reader(csv_file)
        temp= pd.DataFrame([csv_reader], index=None)
        tempCount = 0
        for i, j in temp.iterrows():
            for var in j:
                if (len(var[0])):
                    se[countNum].append(var[0])

fSize = 20
mSize = 12
fig, ax = plt.subplots(figsize=(5, 4),  layout="constrained")
plt.rcParams['font.size'] = str(fSize)
plt.rcParams['font.family'] = 'Arial'
markerSet=["X", "v", "o"]
lineSet=["-", "--", "-."]
dataSetsName = ["2 msgs/node", "4 msgs/node", "6 msgs/node"]
nCount = 0
rowSeq = 0

dataSets1[0] = [eval(i) for i in dataSets1[0]]
dataSets1[1] = [eval(i) for i in dataSets1[1]]
dataSets1[2] = [eval(i) for i in dataSets1[2]]
size1 = len(dataSets1[0])
size2 = len(dataSets1[1])
size3 = len(dataSets1[2])
sizeSet1, y1 = np.histogram(dataSets1[0], bins=size1)
pdf1 = sizeSet1/sum(sizeSet1)
cdf1 = np.cumsum(pdf1)

sizeSet2, y2 = np.histogram(dataSets1[1], bins=size2)
pdf2 = sizeSet2/sum(sizeSet2)
cdf2 = np.cumsum(pdf2)

sizeSet3, y3 = np.histogram(dataSets1[2], bins=size3)
pdf3 = sizeSet3/sum(sizeSet3)
cdf3 = np.cumsum(pdf3)

extraMarker1 = 0
if ((size1%3) != 0):
    extraMarker1 = 1
extraMarker2 = 0
if ((size2%3) != 0):
    extraMarker2 = 1
extraMarker3 = 0
if ((size3%3) != 0):
    extraMarker3 = 1
size1 = int(size1 / 3) + extraMarker1
size2 = int(size2 / 3) + extraMarker2
size3 = int(size2 / 3) + extraMarker2

ax.plot(np.sort(y1[1:]),cdf1, marker = markerSet[0], ls= lineSet[0],
label=dataSetsName[0],  markevery=size1, linewidth=2, markersize=mSize)
ax.plot(np.sort(y2[1:]),cdf2, marker = markerSet[1], ls= lineSet[1], label=dataSetsName[1],markevery=size2, linewidth=2, markersize=mSize)
ax.plot(np.sort(y3[1:]),cdf3, marker = markerSet[2], ls= lineSet[2], label=dataSetsName[2],markevery=size3, linewidth=2, markersize=mSize)

ax.legend(loc=0, fontsize="medium")
ax.yaxis.set_tick_params(labelsize=fSize)
ax.xaxis.set_tick_params(labelsize=fSize)
ax.set_ylim(ymin=0)
ax.set_ylabel("CDF",fontsize = fSize)
ax.set_xlabel("Latency [slots]", fontsize= fSize, loc='center')
ax.ticklabel_format(axis="x", style="sci", scilimits=(0,0))
## ax.set_title("Network load factor", fontsize=fSize)
ax.xaxis.get_offset_text().set_fontsize(fSize)

plt.savefig("../cdf_impact_" + "load" +".pdf", format="pdf", bbox_inches="tight")
plt.show()












==> figures/code/plot_impact_size.py <==
from itertools import count
from operator import index
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import csv
from math import nan, isnan
#import seaborn as sns


S50A5101 = []
S50A5103 = []
S50A120101 = [] 
S50A120103 = []
S50A500101 = []
S50A500103 = []

S100A5101 = [] 
S100A5103 = [] 
S100A120101 = []
S100A120103 = []
S100A500101 = [] 
S100A500103 = []

R50A5101 = []
R50A5103 = []
R50A120101 = [] 
R50A120103 = []
R50A500101 = []
R50A500103 = []

R100A5101 = [] 
R100A5103 = []
R100A120101 = []
R100A120103 = []
R100A500101 = [] 
R100A500103 = [] 

dataSets1 = [   S50A5101, S50A5103,
                S50A120101, S50A120103,
                S50A500101, S50A500103]
dataSets2 = [
                S100A5101, S100A5103,
                S100A120101, S100A120103,
                S100A500101, S100A500103]
dataSets3 = [
                R50A5101, R50A5103,
                R50A120101, R50A120103,
                R50A500101, R50A500103]
dataSets4 = [
                R100A5101, R100A5103,
                R100A120101, R100A120103,
                R100A500101, R100A500103]

dataSetsName1 = ["S50A5101", "S50A5103",
                "S50A120101", "S50A120103",
                "S50A500101", "S50A500103"]
dataSetsName2 = ["S100A5101", "S100A5103",
                "S100A120101", "S100A120103",
                "S100A500101", "S100A500103"]
dataSetsName3 = ["R50A5101", "R50A5103",
                "R50A120101", "R50A120103",
                "R50A500101", "R50A500103"]
dataSetsName4 = ["R100A5101", "R100A5103",
                "R100A120101", "R100A120103",
                "R100A500101", "R100A500103"]

scenarioSet  = ["4550Dir", "45100Dir", "50Dir", "100Dir"]
setNames = [dataSets1, dataSets2, dataSets3, dataSets4]
dataSetNames = [dataSetsName1, dataSetsName2, dataSetsName3, dataSetsName4]
scenarioLen = 1

for sc, se, ds in zip(scenarioSet, setNames, dataSetNames):
    df = pd.read_csv(sc + ".csv")
    for countNum in range(6):
        temp = df[ds[countNum]].dropna()
        temp.to_csv('temp.csv', index=False)
        temp=pd.read_csv("temp.csv", usecols=[ds[countNum]])
        temp.to_csv('temp.csv', index=False, header=False)
        csv_file = open('temp.csv')
        csv_reader = csv.reader(csv_file)
        temp= pd.DataFrame([csv_reader], index=None)
        tempCount = 0
        for i, j in temp.iterrows():
            for var in j:
                if (len(var[0])):
                    se[countNum].append(var[0])


fSize = 20
mSize = 12
fig, ax = plt.subplots(figsize=(5, 4),  layout="constrained")
plt.rcParams['font.size'] = str(fSize)
plt.rcParams['font.family'] = 'Arial'
markerSet=["X", "v", "o", "D"]
lineSet=["-", "--", "-.", ":"]
dataSetsName = ["S50", "S100", "R50", "R100"]
nCount = 0
rowSeq = 0

dataSets1[0] = [eval(i) for i in dataSets1[0]]
dataSets2[0] = [eval(i) for i in dataSets2[0]]
dataSets3[0] = [eval(i) for i in dataSets3[0]]
dataSets4[0] = [eval(i) for i in dataSets4[0]]

size1 = len(dataSets1[0])
size2 = len(dataSets2[0])
size3 = len(dataSets3[0])
size4 = len(dataSets4[0])

sizeSet1, y1 = np.histogram(dataSets1[0], bins=size1)
pdf1 = sizeSet1/sum(sizeSet1)
cdf1 = np.cumsum(pdf1)

sizeSet2, y2 = np.histogram(dataSets2[0], bins=size2)
pdf2 = sizeSet2/sum(sizeSet2)
cdf2 = np.cumsum(pdf2)

sizeSet3, y3 = np.histogram(dataSets3[0], bins=size3)
pdf3 = sizeSet3/sum(sizeSet3)
cdf3 = np.cumsum(pdf3)

sizeSet4, y4 = np.histogram(dataSets4[0], bins=size4)
pdf4 = sizeSet4/sum(sizeSet4)
cdf4 = np.cumsum(pdf4)


extraMarker1 = 0
if ((size1%3) != 0):
    extraMarker1 = 1
extraMarker2 = 0
if ((size2%3) != 0):
    extraMarker2 = 1
extraMarker3 = 0
if ((size3%3) != 0):
    extraMarker3 = 1
extraMarker4 = 0
if ((size4%3) != 0):
    extraMarker4 = 1
size1 = int(size1 / 3) + extraMarker1
size2 = int(size2 / 3) + extraMarker2
size3 = int(size3 / 3) + extraMarker3
size4 = int(size4 / 3) + extraMarker4

ax.plot(np.sort(y1[1:]),cdf1, marker = markerSet[0], ls= lineSet[0],
label=dataSetsName[0],  markevery=size1, linewidth=2, markersize=mSize)
ax.plot(np.sort(y2[1:]),cdf2, marker = markerSet[1], ls= lineSet[1], label=dataSetsName[1],markevery=size2, linewidth=2, markersize=mSize)
ax.plot(np.sort(y3[1:]),cdf3, marker = markerSet[2], ls= lineSet[2], label=dataSetsName[2],markevery=size3, linewidth=2, markersize=mSize)
ax.plot(np.sort(y4[1:]),cdf4, marker = markerSet[3], ls= lineSet[3], label=dataSetsName[3],markevery=size3, linewidth=2, markersize=mSize)

ax.legend(loc=0, fontsize="medium")
ax.yaxis.set_tick_params(labelsize=fSize)
ax.xaxis.set_tick_params(labelsize=fSize)
ax.set_ylim(ymin=0)
ax.set_ylabel("CDF",fontsize = fSize)
ax.set_xlabel("Latency [slots]", fontsize= fSize, loc='center')
ax.ticklabel_format(axis="x", style="sci", scilimits=(0,0))
##ax.set_title("Size & shape factor", fontsize=fSize)
ax.xaxis.get_offset_text().set_fontsize(fSize)

plt.savefig("../cdf_impact_" + "size" +".pdf", format="pdf", bbox_inches="tight")
plt.show()














==> figures/code/plot_overall_baseline.py <==
from itertools import count
from operator import index
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import csv
from math import nan, isnan
#import seaborn as sns


A5001 = []
A5011 = []
A5101 = [] 
A5111 = []
A5003 = []
A5013 = []
A5103 = [] 
A5113 = [] 

A120001 = []
A120011 = []
A120101 = [] 
A120111 = []
A120003 = []
A120013 = []
A120103 = [] 
A120113 = []

A500001 = []
A500011 = []
A500101 = [] 
A500111 = []
A500003 = []
A500013 = []
A500103 = [] 
A500113 = [] 

dataSets = [A5001, A5011, A5101, A5111, A5003, A5013, A5103, A5113,
A120001, A120011, A120101, A120111, A120003, A120013, A120103, A120113,
A500001, A500011, A500101, A500111, A500003, A500013, A500103, A500113]

dataSetsName = ["A5001", "A5011", "A5101", "A5111", "A5003", "A5013", "A5103", "A5113",
"A120001", "A120011", "A120101", "A120111", "A120003", "A120013", "A120103", "A120113",
"A500001", "A500011", "A500101", "A500111", "A500003", "A500013", "A500103", "A500113"
]


count = 0
nameFile = "50Dir1"
df = pd.read_csv(nameFile + ".csv")
for i in dataSets:
    temp = df[dataSetsName[count]].dropna()
    temp.to_csv('temp.csv', index=False)
    temp=pd.read_csv("temp.csv", usecols=[dataSetsName[count]])
    temp.to_csv('temp.csv', index=False, header=False)
    csv_file = open('temp.csv')
    csv_reader = csv.reader(csv_file)
    temp= pd.DataFrame([csv_reader], index=None)
    tempCount = 0
    for i, j in temp.iterrows():
        for var in j:
            if (len(var[0])):
                dataSets[count].append(var[0])
    count = count + 1

fSize = 20
mSize = 12
fig, ax = plt.subplots(figsize=(5, 4),  layout="constrained")
plt.rcParams['font.size'] = str(fSize)
plt.rcParams['font.family'] = 'Arial'
markerSet=["X", "v", "o", "D"]
lineSet=["-", "--", "-.", ":"]
dataLen = len(dataSets)/3
m = 0
seq = 0
tCharTime = ["5", "120", "500"]
tCount = 0
tTransRound = [", 1", ", 3"]
tRound = [" round", " rounds"]
dataSetsName = ["FXCS", "RNCS", "RICS (ours)", "OPPS"]
nCount = 0
rowSeq = 0
print(str(dataLen) + "*****")
for i in range(1): 
    dataSets[0] = [eval(i) for i in dataSets[0]]
    dataSets[1] = [eval(i) for i in dataSets[1]]
    dataSets[2] = [eval(i) for i in dataSets[2]]
    dataSets[3] = [eval(i) for i in dataSets[3]]
    size1 = len(dataSets[0])
    size2 = len(dataSets[1])
    size3 = len(dataSets[2])
    size4 = len(dataSets[3])
    sizeSet1, y1 = np.histogram(dataSets[0], bins=size1)
    pdf1 = sizeSet1/sum(sizeSet1)
    cdf1 = np.cumsum(pdf1)

    sizeSet2, y2 = np.histogram(dataSets[1], bins=size2)
    pdf2 = sizeSet2/sum(sizeSet2)
    cdf2 = np.cumsum(pdf2)

    sizeSet3, y3 = np.histogram(dataSets[2], bins=size3)
    pdf3 = sizeSet3/sum(sizeSet3)
    cdf3 = np.cumsum(pdf3)

    sizeSet4, y4 = np.histogram(dataSets[3], bins=size4)
    pdf4 = sizeSet4/sum(sizeSet4)
    cdf4 = np.cumsum(pdf4)


    extraMarker1 = 0
    if ((size1%3) != 0):
        extraMarker1 = 1
    extraMarker2 = 0
    if ((size2%3) != 0):
        extraMarker2 = 1
    extraMarker3 = 0
    if ((size3%3) != 0):
        extraMarker3 = 1
    extraMarker4 = 0
    if ((size4%3) != 0):
        extraMarker4 = 1
    size1 = int(size1 / 3) + extraMarker1
    size2 = int(size2 / 3) + extraMarker2
    size3 = int(size3 / 3) + extraMarker3
    size4 = int(size4 / 3) + extraMarker4
    ax.plot(np.sort(y1[1:]),cdf1, marker = markerSet[0], ls= lineSet[0], markevery=size1, linewidth=2, markersize=mSize, label=dataSetsName[0])
    ax.plot(np.sort(y2[1:]),cdf2, marker = markerSet[1], ls= lineSet[1], markevery=size2, linewidth=2, markersize=mSize, label=dataSetsName[1])
    ax.plot(np.sort(y3[1:]),cdf3, marker = markerSet[2], ls= lineSet[2], markevery=size3, linewidth=2, markersize=mSize, label=dataSetsName[2])
    ax.plot(np.sort(y4[1:]),cdf4, marker = markerSet[3], ls= lineSet[3], markevery=size4, linewidth=2, markersize=mSize, label=dataSetsName[3])

ax.legend(loc=0, fontsize="medium")
ax.yaxis.set_tick_params(labelsize=fSize)
ax.xaxis.set_tick_params(labelsize=fSize)
ax.set_ylim(ymin=0)
ax.set_ylabel("CDF",fontsize = fSize)
ax.set_xlabel("Latency [slots]", fontsize= fSize, loc='center')
ax.ticklabel_format(axis="x", style="sci", scilimits=(0,0))
# ax.set_title(tCharTime[0] + " slots"+ tTransRound[tCount] + tRound[tCount], fontsize=fSize)
ax.xaxis.get_offset_text().set_fontsize(fSize)
plt.savefig("../cdf_" + "overall_baseline" +".pdf", format="pdf", bbox_inches="tight")
plt.show()




==> figures/code/plot_sync_latency.py <==
import numpy as np
import pandas as pd
# from sklearn import datasets
import matplotlib.pyplot as plt
# Load Iris dataset

# import pandas as pd
import csv

df = pd.read_csv("myCDF100001.csv")


M5 = []
M25 = []
M75 = [] 
M120 = [] 
M200 = [] 
M300 = [] 
M360 = [] 
M450 = []
M500 = []
B5=[]
B25=[]
B75=[]
B120=[]
B200=[]
B300=[]
B360=[]
B450=[]
B500=[]
dataSets = [M25, M120, M500, B25, B120, B500]
tCharges = [5, 120, 500]
methods  = ['matrixSeq', 'bi']
count = 0
for method in methods:
    for tCharge in tCharges:
        temp = df[(df['Charging time']== tCharge) & (df['Models'] == method)]
        temp.to_csv('temp.csv', index=False)
        temp=pd.read_csv("temp.csv", usecols=['Time'])
        temp.to_csv('temp.csv', index=False, header=False)

        csv_file = open('temp.csv')
        csv_reader = csv.reader(csv_file)

        temp= pd.DataFrame([csv_reader], index=None)
        for i, j in temp.iterrows():
            for var in range(10000):
                #print(j[var][0])
                dataSets[count].append(int(j[var][0]))
            count = count + 1

fSize = 16
plt.rcParams['font.size'] = str(fSize)
plt.rcParams['font.family'] = 'Arial'
fig, ax = plt.subplots(1, 3, figsize=(8, 3),  layout="constrained")
# fSize=15
for i in range(3):
    colors = ['#73020C', '#426A8C']
    colors1 = dict(color=colors[0])
    colors2 = dict(color=colors[1])
    bp0 = ax[i].boxplot(dataSets[i], positions=[1], boxprops=colors1, showfliers = False, autorange= True, showmeans=True)
    bp = ax[i].boxplot(dataSets[i + 3], positions=[2], boxprops=colors2, showfliers = False, autorange= True, showmeans=True)
    for key in bp:
        print(f'{key}: {[item.get_ydata() for item in bp[key]]}\n')
    for key in bp0:
        print(f'{key}: {[item.get_ydata() for item in bp0[key]]}\n')
    ax[i].set_xticklabels(['CySync', 'Find'])
    if (i == 0):
        ax[i].set_ylabel('Sync latency [slots]')
    ax[i].set_title(str(tCharges[i]) + " slots", fontsize = fSize)
    ax[i].yaxis.get_offset_text().set_fontsize(fSize)
    ax[i].ticklabel_format(axis="y", style="sci", scilimits=(0,0))
plt.savefig("../sync_latency.pdf", format="pdf", bbox_inches="tight")
plt.show()




























# def get_summary_statistics(dataset):
    
#     mean = np.round(np.mean(dataset), 2)
#     median = np.round(np.median(dataset), 2)
#     min_value = np.round(dataset.min(), 2)
#     max_value = np.round(dataset.max(), 2)
#     quartile_1 = np.round(dataset.quantile(0.25), 2)
#     quartile_3 = np.round(dataset.quantile(0.75), 2)
#     # Interquartile range
#     iqr = np.round(quartile_3 - quartile_1, 2)
#     print('Min: %s' % min_value)
#     print('Mean: %s' % mean)
#     print('Max: %s' % max_value)
#     print('25th percentile: %s' % quartile_1)
#     print('Median: %s' % median)
#     print('75th percentile: %s' % quartile_3)
#     print('Interquartile range (IQR): %s' % iqr)
#     print('Setosa summary statistics')
# print('\n\nSetosa summary statistics')
# get_summary_statistics(setosa_petal_length)
# print('\n\nVersicolor summary statistics')
# get_summary_statistics(versicolor_petal_length)
# print('\n\nVirginica summary statistics')
# get_summary_statistics(virginica_petal_length)









# import numpy as np
# import pandas as pd
# from sklearn import datasets
# import matplotlib.pyplot as plt
# # Load Iris dataset
# iris = datasets.load_iris()
# # Preparing Iris dataset
# iris_data = pd.DataFrame(data=iris.data, columns=['sepal_length', 'sepal_width', 'petal_length', 'petal_width'])
# iris_target = pd.DataFrame(data=iris.target, columns=['species'])
# iris_df = pd.concat([iris_data, iris_target], axis=1)
# # Add species name
# iris_df['species_name'] = np.where(iris_df['species'] == 0, 'Setosa', None)
# iris_df['species_name'] = np.where(iris_df['species'] == 1, 'Versicolor', iris_df['species_name'])
# iris_df['species_name'] = np.where(iris_df['species'] == 2, 'Virginica', iris_df['species_name'])

# # Prepare petal length by species datasets
# setosa_petal_length = iris_df[iris_df['species_name'] == 'Setosa']['petal_length']
# versicolor_petal_length = iris_df[iris_df['species_name'] == 'Versicolor']['petal_length']
# virginica_petal_length = iris_df[iris_df['species_name'] == 'Virginica']['petal_length']

# # Visualize petal length distribution for all species
# # fig, ax = plt.subplots(figsize=(12, 7))
# # # Remove top and right border
# # ax.spines['top'].set_visible(False)
# # ax.spines['right'].set_visible(False)
# # ax.spines['left'].set_visible(False)
# # # Remove y-axis tick marks
# # ax.yaxis.set_ticks_position('none')
# # # Add major gridlines in the y-axis
# # ax.grid(color='grey', axis='y', linestyle='-', linewidth=0.25, alpha=0.5)
# # # Set plot title
# # ax.set_title('Distribution of petal length by species')
# # # Set species names as labels for the boxplot
# # dataset = [setosa_petal_length, versicolor_petal_length, virginica_petal_length]
# # labels = iris_df['species_name'].unique()
# # ax.boxplot(dataset, labels=labels)
# # plt.show()


# fig, ax = plt.subplots(figsize=(12, 7))
# # Remove top and right border
# ax.spines['top'].set_visible(False)
# ax.spines['right'].set_visible(False)
# ax.spines['left'].set_visible(False)
# # Remove y-axis tick marks
# ax.yaxis.set_ticks_position('none')

# # Set plot title
# ax.set_title('Distribution of petal length by species')
# # Add major gridlines in the y-axis
# ax.grid(color='grey', axis='y', linestyle='-', linewidth=0.25, alpha=0.5)
# # Set species names as labels for the boxplot
# dataset = [setosa_petal_length, versicolor_petal_length, virginica_petal_length]
# labels = iris_df['species_name'].unique()

# # Set the colors for each distribution
# colors = ['#73020C', '#426A8C', '#D94D1A']
# colors_setosa = dict(color=colors[0])
# colors_versicolor = dict(color=colors[1])
# colors_virginica = dict(color=colors[2])
# # We want to apply different properties to each species, so we're going to plot one boxplot
# # for each species and set their properties individually
# # positions: position of the boxplot in the plot area
# # medianprops: dictionary of properties applied to median line
# # whiskerprops: dictionary of properties applied to the whiskers
# # capprops: dictionary of properties applied to the caps on the whiskers
# # flierprops: dictionary of properties applied to outliers
# ax.boxplot(dataset[0], positions=[1], labels=[labels[0]], boxprops=colors_setosa, medianprops=colors_setosa, whiskerprops=colors_setosa, capprops=colors_setosa, flierprops=dict(markeredgecolor=colors[0]))
# ax.boxplot(dataset[1], positions=[2], labels=[labels[1]], boxprops=colors_versicolor, medianprops=colors_versicolor, whiskerprops=colors_versicolor, capprops=colors_versicolor, flierprops=dict(markeredgecolor=colors[1]))
# ax.boxplot(dataset[2], positions=[3], labels=[labels[2]], boxprops=colors_virginica, medianprops=colors_virginica, whiskerprops=colors_virginica, capprops=colors_virginica, flierprops=dict(markeredgecolor=colors[2]))
# plt.show()






# def get_summary_statistics(dataset):
    
#     mean = np.round(np.mean(dataset), 2)
#     median = np.round(np.median(dataset), 2)
#     min_value = np.round(dataset.min(), 2)
#     max_value = np.round(dataset.max(), 2)
#     quartile_1 = np.round(dataset.quantile(0.25), 2)
#     quartile_3 = np.round(dataset.quantile(0.75), 2)
#     # Interquartile range
#     iqr = np.round(quartile_3 - quartile_1, 2)
#     print('Min: %s' % min_value)
#     print('Mean: %s' % mean)
#     print('Max: %s' % max_value)
#     print('25th percentile: %s' % quartile_1)
#     print('Median: %s' % median)
#     print('75th percentile: %s' % quartile_3)
#     print('Interquartile range (IQR): %s' % iqr)
#     print('Setosa summary statistics')
# print('\n\nSetosa summary statistics')
# get_summary_statistics(setosa_petal_length)
# print('\n\nVersicolor summary statistics')
# get_summary_statistics(versicolor_petal_length)
# print('\n\nVirginica summary statistics')
# get_summary_statistics(virginica_petal_length)





==> figures/code/plot_topo_construct_time.py <==
from configparser import Interpolation
from email import header
# from ensurepip import bootstrap
from turtle import color
import numpy as np
import matplotlib.pyplot as plt
#from sklearn.calibration import calibration_curve
import csv
    
fSize = 20
plt.rcParams['font.size'] = str(fSize)
plt.rcParams['font.family'] = 'Arial'
fig0, ax0 = plt.subplots(1, 2, figsize=(10, 4),  layout="constrained")
stepLen   = [5, 25, 75, 100, 120, 200, 250, 300, 350, 400, 450, 500]
topology1 = [0.202, 2.837, 23.495, 51.375, 59.101, 202.985, 316.355, 454.379, 617.576, 805.446, 815.349, 1006.443]
topology2 = [0.43, 7.638, 64.003, 122.984, 161.995, 446.13, 757.84, 998.583, 1357.919, 1610.881, 2443.985, 2512.439]


topology3 = [0.247, 4.889, 35.087, 61.661, 88.397, 243.38, 379.441, 545.172, 740.792, 966.757, 1222.67, 1508.568]
topology4 = [0.446, 7.613, 63.983, 123.06, 161.935, 446.005, 757.76, 998.855, 1357.554, 1771.676, 2240.584, 2763.876]


for i in range(len(topology1)):
    topology1[i] = topology1[i] * 1000
    topology2[i] = topology2[i] * 1000
    topology3[i] = topology3[i] * 1000
    topology4[i] = topology4[i] * 1000
    print(topology2[i]/topology1[i])
print("****************")
for i in range(len(topology1)):
    print(topology4[i]/topology3[i])
print("****************")
for i in range(len(topology1)):
    print(topology1[i]/topology3[i])
for i in range(len(topology1)):
    print(topology2[i]/topology4[i])
print("****************")


# topology3 = [64.2,  221.933, 621.737, 981.0388,  1621.133,  2421.315, 2901.175, 3621.317, 4022.077] lineSet=["-", "--", "-.", ":"]

ax0[0].plot(np.array(stepLen), topology1,  marker="o", ls="-",  label="Square", linewidth=2, markersize=12)
ax0[0].plot(np.array(stepLen), topology2,  marker="v", ls="--", label="Rectangle", linewidth=2, markersize=12)
ax0[0].set(xlabel="Charging time [slots]", ylabel="Topology construction time [slots]")
ax0[0].ticklabel_format(axis="y", style="sci", scilimits=(0,0))
ax0[0].set_title("50 IC nodes", fontsize=fSize)
ax0[0].yaxis.get_offset_text().set_fontsize(fSize)
ax0[0].legend()

ax0[1].plot(np.array(stepLen), topology3,  marker="o", ls="-",  label="Square", linewidth=2, markersize=12)
ax0[1].plot(np.array(stepLen), topology4,  marker="v", ls="--", label="Rectangle", linewidth=2, markersize=12)
ax0[1].set(xlabel="Charging time [slots]")
ax0[1].ticklabel_format(axis="y", style="sci", scilimits=(0,0))
ax0[1].set_title("100 IC nodes", fontsize=fSize)
ax0[1].yaxis.get_offset_text().set_fontsize(fSize)
ax0[1].legend()


plt.savefig("../topo_construct_time.pdf", format="pdf", bbox_inches="tight")
plt.show()




